A Comprehensive Study of the GeoPass User Authentication Scheme

Before deploying a new user authentication scheme, it is critical to subject the scheme to comprehensive study. Few works, however, have undertaken such a study. Recently, Thorpe et al. proposed GeoPass, the most promising of a class of user authentication schemes based on geographic locations in online maps. Their study showed very high memorability (97%) and satisfactory resilience against online guessing, which means that GeoPass has compelling features for real-world use. No comprehensive study, however, has been conducted for GeoPass or any other location-based password scheme. In this paper, we present a systematic approach for the detailed evaluation of a password system, which we implement to study GeoPass. We conducted three separate studies to evaluate the suitability of GeoPass for widespread use. First, we performed a field study over two months, in which users in a real-world setting remembered their location-passwords 96% of the time and showed improvement with more login sessions. Second, we conducted a study to test how users would fare with multiple location-passwords and found that users remembered their location-passwords in less than 70% of login sessions, with 40% of login failures due to interference effects. Third, we conducted a study to examine the resilience of GeoPass against shoulder surfing. Our participants played the role of attackers and had an overall success rate of 48%. Based on our results, we suggest suitable applications of GeoPass in its current state and identify aspects of GeoPass that must be improved before widespread deployment could be considered.

==> graphs/geopass.m <==
clear;
%Field Study

%x=[8,9,10,11,12,13,15,16,17,18,19,20,21,22,24,25,27,30,31,32,33,36,37,40,42,44,53,55,57,62,76,89,96,99,116,130];%login 
%y1=[100,98,96,92,90,88,84,80,76,72,70,68,66,64,58,56,54,48,42,40,36,32,30,28,26,22,20,18,16,14,12,10,8,6,4,2];

%x=[0.7,.71,.72,.73,.74,.75,.76,.77,.78,.79,.8,.81,.82,.83,.84,.85,.86,.87,.88,.89,.9,.91,.92,.93,.94,.95,.96,.97,.98,.99,1.0]; %cum-success 
%y1=[.02,.02,.02,.02,.02,.04,.04,.04,.04,.04,.08,.08,.08,.1,.1,.12,.14,.14,.14,.14,.18,.2,.22,.28,.34,.38,.4,.46,.52,.52,1.0];

%x=[.7,.75,.8,.83,.85,.86,.9,.91,.92,.93,.94,.95,.96,.97,.98,1.0]; %success
%y1=[.02,.02,.04,.02,.02,.02,.04,.02,.02,.06,.06,.04,.02,.06,.06,.48];

%x=[.7,.75,.8,.85,.9,.95,1.0];
%y1=[100,98,96,90,86,66,48];

%x=[15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100,105]; 
%y1=[0,18,32,46,62,74,82,86,88,92,92,94,94,94,96,98,98,98,100];%cum-mean time
%y2=[22,46,76,86,88,92,94,94,96,96,98,98,98,98,100,100,100,100,100];%cum-median time

%x=[50,100,150,200,250,300,350,400,450,500,550,600,650,700,750,800,850,900,950,1000];% cum-max time
%y1=[12,34,52,68,78,78,88,88,90,90,90,90,90,92,92,92,92,92,94,100];

%x=[10,15,20,25,30,35];
%y1=[42,84,92,96,96,100]; %cum-min time

%x=[1,2,3,4,5];
%y1=[18,90,90,98,100]; %cum-mean trials

%x=[1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22];
%y1=[18,40,58,76,76,80,80,82,84,88,90,94,94,94,94,94,96,96,96,96,96,100]; %cum-max trials

%x=[1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32]; %Login instances
%y1=[50,50,50,50,50,50,50,50,49,48,46,45,44,42,42,40,38,36,35,34,33,32,29,29,28,27,27,24,24,24,21,20]; %participants

%y1=[84,80,94,90,90,92,94,92,90,96,98,98,100,98,98,100,100,100,100,100,94,97,100,100,100,100,100,96,100,100,100,100]; % success

%y1= [1.79,1.7,1.38,1.69,2.29,1.09,1.19,1.35,1.25,1.43,1.47,1.11,1.18,1.17,1.24,1.75,1.18,1.08,1.26,1.03,1.42,1.13,1.31,1.24,1.11,1.15,1.26,1.04,1.88,1.13,1.04,1.11];%Mean Trials
%y2=[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1]; %Median Trials
%y1=[10,10,7,15,22,2,3,11,5,7,11,3,3,3,4,22,6,2,6,2,7,3,4,3,2,3,4,2,17,2,2,2]; %Max Trials
%y2=[1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1]; %Minimum Trials
%y1=[1.93,1.88,1.07,2.47,3.91,.28,.54,1.55,.75,1.26,1.63,.39,.45,.44,.73,3.38,.83,.28,.89,.17,1.23,.5,.81,.51,.31,.46,.76,.21,3.26,.34,.22,.31];%STDV.S-Trial

%y1=[91.09,59.8,36.17,41.84,51.2,38.2,37,36.61,59,37.07,35.62,27.77,27.34,27.07,35.2,30.48,25.5,20.33,22.09,34.62,28.58,21,24.52,26.59,33.29,24.74,22.19,28.13,33.5,20.5,19.86,17.05]; %Mean Time
%y2=[41,35.5,34,28,31,23.5,25,24,21,25,24,20.5,24,19,21,20,20.5,19.5,21,16.5,18,16,19,18,21.5,20,20,17,23,16,17,15]; %Median Time
%y1=[997,401,102,302,193,203,128,174,954,156,388,106,80,111,308,244,79,53,45,303,147,85,68,83,264,120,64,212,199,85,55,40];%Max Time
%y1=[12,7,9,7,11,9,6,11,10,7,7,8,6,8,8,8,7,7,7,8,9,7,11,7,8,10,6,7,9,6,8,8];%Min Time
%y1=[160.6,70.29,19.31,47.7,44.83,38.03,28.32,35.03,145.02,33.44,56.51,18.96,16.72,24.32,51.97,37.88,16.77,10.96,8.72,56.63,30.76,16.6,14.95,20.02,52.29,21.44,13.68,42.53,40.7,16.11,12.07,8.45]; %STDV.S-time

plot(x,y1);
hold on;

%plot(x,y2);
%hold on;
